Analysis of Kernel Mirror Prox for Measure Optimization

By choosing a suitable function space as the dual to the non-negative measure cone, we study in a unified framework a class of functional saddle-point optimization problems, which we term the Mixed Functional Nash Equilibrium (MFNE), that underlies several existing machine learning algorithms, such as implicit generative models, distributionally robust optimization (DRO), and Wasserstein barycenters. We model the saddle-point optimization dynamics as an interacting Fisher-Rao-RKHS gradient flow when the function space is chosen as a reproducing kernel Hilbert space (RKHS). As a discrete time counterpart, we propose a primal-dual kernel mirror prox (KMP) algorithm, which uses a dual step in the RKHS, and a primal entropic mirror prox step. We then provide a unified convergence analysis of KMP in an infinite-dimensional setting for this class of MFNE problems, which establishes a convergence rate of $O(1/N)$ in the deterministic case and $O(1/\sqrt{N})$ in the stochastic case, where $N$ is the iteration counter. As a case study, we apply our analysis to DRO, providing algorithmic guarantees for DRO robustness and convergence.

==> break_main_sup.sh <==
#!/bin/bash 

# Break the paper into the main part and its supplementary material
pdftk aistats-2024-main.pdf cat 1-11 output ./submit/kmp-aistats-2024-main.pdf
pdftk aistats-2024-main.pdf cat 12-end output ./submit/kmp-aistats-2024-supp.pdf
pdftk aistats-2024-main.pdf cat 1-end output ./submit/suppl-plus-main-all-in-one-kmp-aistats-2024.pdf


